Computational Optimal Transport

Optimal transport (OT) theory can be informally described using the words of the French mathematician Gaspard Monge (1746-1818): A worker with a shovel in hand has to move a large pile of sand lying on a construction site. The goal of the worker is to erect with all that sand a target pile with a prescribed shape (for example, that of a giant sand castle). Naturally, the worker wishes to minimize her total effort, quantified for instance as the total distance or time spent carrying shovelfuls of sand. Mathematicians interested in OT cast that problem as that of comparing two probability distributions, two different piles of sand of the same volume. They consider all of the many possible ways to morph, transport or reshape the first pile into the second, and associate a "global" cost to every such transport, using the "local" consideration of how much it costs to move a grain of sand from one place to another. Recent years have witnessed the spread of OT in several fields, thanks to the emergence of approximate solvers that can scale to sizes and dimensions that are relevant to data sciences. Thanks to this newfound scalability, OT is being increasingly used to unlock various problems in imaging sciences (such as color or texture processing), computer vision and graphics (for shape manipulation) or machine learning (for regression, classification and density fitting). This short book reviews OT with a bias toward numerical methods and their applications in data sciences, and sheds lights on the theoretical properties of OT that make it particularly useful for some of these applications.

==> images/animation_sand/animation_sand.m <==
x=-1:0.01:1

ah = .3*mvnpdf(x',-.3,.001)+.4*mvnpdf(x',-.7,.001)+.3*mvnpdf(x',-.5,.01);
bh=zeros(size(ah));
bh(130:170) = 1;
for j=0:2:6,
    bh(130+5*j:130+5*(j+1)) = 1.3;
end

% ah=histc(a,x); 
% bh=histc(b,x); 
ah(105:end)=0;
ah(1:20)=0;
bh(1:100)=0;
ah=ah/sum(ah);
bh=bh/sum(bh);

amax=max(find(ah>0));
bmin=min(find(bh>0));
figure('Color','white');
ym=ylim;
yM=.06; ym=-.04;
k=1;
v2=VideoWriter('monge2.avi','Uncompressed AVI');
open(v2)
stopnext=0;
while stopnext~=2,
    clf
    line([0,0],[1,0])
    area(x,ah','FaceColor','red'); hold on
    area(x,-bh,'FaceColor','blue'); hold on;
    %bar(-ch,'b');
    ylim([ym,yM]);    
    xlim([-1,.8]);
    axis off
    frame=getframe;
    writeVideo(v2,frame);      
    break
    ah=[0;ah(1:end-1)];
    amax=amax+1;
    if bmin<=amax,
        if ah(amax)<bh(bmin),   
            bh(bmin)=bh(bmin)-ah(amax);
            ah(amax)=0;
            amax=amax-1;
        elseif ah(amax)>bh(bmin),
            ah(amax)=ah(amax)-bh(bmin);
            bh(bmin)=0;
            bmin=bmin+1;
        else
            ah(amax)=0
            bh(bmin)=0
            bmin=bmin+1;
        end                
    end
    if stopnext==1,
        stopnext=2;
    elseif sum(abs(ah))==0,
        stopnext=1;
    end
    
end
close(v2)


==> images/dual-solutions-overlay/plot-dual-sols.m <==
Nx=20
Ny=20

r=randomPointinDSimplex(Nx);
c=randomPointinDSimplex(Ny);

X=randn(2,Nx);
Y=randn(2,Ny);

C=pairwiseDistance(X,Y)

[d,T]=mexEMD(r,c,C)

[I,J]=ind2sub([Nx Ny],find(T>0))

A=zeros(Nx+Ny,Nx+Ny)
for i=1:length(I)
    M(i,I(i))=1;
    M(i,J(i))=1;
    b(i)=C(I(i),J(i));
end

ab=M\b;

subplot(1,2,1);
scatter2(X(1,:),X(2,:),r*100,'b')
    
subplot(1,2,1);
scatter2(X(1,:),X(2,:),r*100,'b')



==> images/dual-solutions-overlay/plot_dual_sols.m <==
Nx=4;
Ny=6;

r=randomPointinDSimplex(Nx)+.05;
r=[.1,.3,.4,.2]'
%r=ones(Nx,1)/Nx;
r=r/sum(r);
c=randomPointinDSimplex(Ny)+.05;
c=[.1,.1,.2,.2,.3,.1]'
c=c/sum(c);

%c=ones(Ny,1)/Ny;
X=.8*randn(2,Nx)+0; 
X(:,end)=[-1.5;-2]

Y=.7*randn(2,Ny)+1.3;%1.5;
Y(:,end)=[3;5.5];
C=pairwiseDistance(X,Y);%.^.2;

[d,T]=mexEMD(r,c,C);

[I,J]=ind2sub([Nx Ny],find(T>0));

A=zeros(length(I)+1,Nx+Ny);
b=zeros(length(I)+1,1);
for i=1:length(I)
    A(i,I(i))=1;
    A(i,J(i)+Nx)=1;
    b(i)=C(I(i),J(i));    
end
A(end,:)=1; b(end)=0 % set sum = 0....

ab=A\b;

ab(1:Nx)=ab(1:Nx)-median(ab)
ab(Nx+1:end)=ab(Nx+1:end)+median(ab)



figure()

scaling_factor=2000;

subaxis(1,2,1)
hold on
for i=1:length(I)
    A=[X(:,I(i)),Y(:,J(i))];
    line(A(1,:),A(2,:),'color','black','linewidth',max(1,round(15*T(I(i),J(i)))));
end


scatter(X(1,:),X(2,:),sqrt(r)*scaling_factor,'b','filled','markeredgecolor','k')
hold on

scatter(Y(1,:),Y(2,:),sqrt(c)*scaling_factor,'r','filled','markeredgecolor','k')    
set(gca,'fontsize',16);
%axis off
grid on;
set(gca,'xticklabel',{[]}) 
set(gca,'yticklabel',{[]}) 

subaxis(1,2,2)
colormap hot
scatter(X(1,:),X(2,:),1/Nx*scaling_factor,ab(1:Nx),'^','filled','markeredgecolor','k')
hold on
scatter(Y(1,:),Y(2,:),1/Ny*scaling_factor,ab(Nx+1:Nx+Ny),'v','filled','markeredgecolor','k')    
cc = colorbar;
set(cc,'Location','manual')
set(gca,'fontsize',16);
set(gca,'yticklabel',{[]}) 
set(gca,'xticklabel',{[]}) 
%axis off
grid on;




